Interference analysis of shared last-level cache on embedded GP-GPUs with multiple CUDA streams

In modern heterogeneous architectures, the access to data that the application needs is a key factor, in order to make the compute task efficient, in terms of power dissipation and execution time. The new generation SoCs are equipped with large LLCs, in order to make data access as efficient as possible. However, these systems introduce a new level of complexity in terms of the system's predictability, because concurrent tasks must compete for the same resource and contribute to generating interference between them. This paper aims to provide a preliminary qualitative analysis in terms of interference degree that is generated when several concurrent streams are in execution, for example one that performs useful computing tasks and one that generates interference. Specifically, we tested two important primitives: vadd and gemm, respectively subjected to interference with: i) a concurrent kernel that performs read from shared memory. ii) concurrent stream that performs host-to-device memory copy.

==> Images/add_log_kernel.m <==
launch_1 = [
12.557917
12.502585
12.538359
12.489050
];
launch_2 = [
14.671382
14.576540
14.607358
14.624629
];
launch_4 = [
17.511551
17.444924
17.489721
17.479952
];
launch_8 = [
21.467160
21.457430
21.525691
21.518259
];
launch_16 = [
21.274615
21.265040
25.432192
25.518608
];
launch_32 = [
28.863855
28.810608
28.775566
28.746382
];
launch_64 = [
18.775500
18.784363
18.809669
18.796158
];
launch_128 = [
15.868904
15.867067
15.839921
15.832793
];
launch_256 = [
13.194096
13.207558
13.240825
13.231337
];
launch_512 = [
11.323085
11.410160
11.345531
11.306266
];
launch_1024 = [
10.488935
10.480306
10.429042
10.468748
];
launch_2048 = [
10.532407
10.503385
10.529047
10.616853
];
launch_4096 = [
10.565778
10.581969
10.569757
10.523102
];
launch_8192 = [
10.658819
10.629214
10.708605
10.639466
];
launch_16384 = [
10.856188
10.751543
10.762490
10.812176
];

add_kernel = [
    0
    mean(launch_1)
    mean(launch_2)
    mean(launch_4)
    mean(launch_8)
    mean(launch_16)
    mean(launch_32)
    mean(launch_64)
    mean(launch_128)
    mean(launch_256)
    mean(launch_512)
    mean(launch_1024)
    mean(launch_2048)
    mean(launch_4096)
    mean(launch_8192)
    mean(launch_16384)
];

==> Images/gemm_log.m <==
launch_1 = [
18.103396
17.975018
17.972504
17.975156
];
launch_2 = [
17.973726
17.974102
17.974510
17.973085
];
launch_4 = [
17.972576
17.974122
17.972550
17.973616
];
launch_8 = [
17.971758
17.975449
17.970618
17.971729
];
launch_16 = [
17.973860
17.972320
17.971886
17.976176
];
launch_32 = [
17.968982
17.965697
17.975741
17.971304
];
launch_64 = [
17.972624
17.972866
17.973366
17.971971
];
launch_128 = [
17.969626
17.974423
17.970744
17.972448
];
launch_256 = [
17.984439
17.982184
17.981579
17.981638
];
launch_512 = [
17.991090
17.989496
17.989523
17.991943
];
launch_1024 = [
17.989597
17.990043
17.993886
17.989336
];
launch_2048 = [
17.991349
17.989872
17.992558
17.992082
];
launch_4096 = [
18.028970
18.033187
18.031954
18.028737
];
launch_8192 = [
18.993620
18.965776
19.009346
18.993759
];
launch_16384 = [
19.850502
19.859245
19.867211
19.847775
];


==> Images/gemm_log_kernel.m <==
launch_1 = [
18.985153
18.761931
18.868395
18.788905
];
launch_2 = [
20.395688
20.384196
20.344451
20.426103
];
launch_4 = [
21.395601
21.354283
21.267851
21.354875
];
launch_8 = [
24.970354
25.440644
25.182359
25.077437
];
launch_16 = [
34.261297
34.297942
34.588470
34.388739
];
launch_32 = [
49.441277
48.285419
49.169308
48.093114
];
launch_64 = [
33.087182
31.743314
33.360110
32.990082
];
launch_128 = [
28.385084
27.207376
28.269645
28.735120
];
launch_256 = [
21.682817
20.737278
22.492988
21.280618
];
launch_512 = [
18.465443
18.468970
18.470754
18.460427
];
launch_1024 = [
18.412370
18.413990
18.420828
18.418619
];
launch_2048 = [
18.275249
18.265396
18.275943
18.267840
];
launch_4096 = [
18.066569
18.069055
18.066672
18.066607
];
launch_8192 = [
17.978145
17.975284
17.974429
17.973898
];
launch_16384 = [
17.967821
17.965932
17.966025
17.969864
];

gemm_kernel = [
    17.9799634
    mean(launch_1)
    mean(launch_2)
    mean(launch_4)
    mean(launch_8)
    mean(launch_16)
    mean(launch_32)
    mean(launch_64)
    mean(launch_128)
    mean(launch_256)
    mean(launch_512)
    mean(launch_1024)
    mean(launch_2048)
    mean(launch_4096)
    mean(launch_8192)
    mean(launch_16384)
];

==> Images/gemm_log_stream.m <==
launch_1 = [
18.064352
17.973070
17.971244
17.973706
];
launch_2 = [
17.972629
17.972778
17.972200
17.975343
];
launch_4 = [
17.972857
17.972625
17.974670
17.974564
];
launch_8 = [
17.971777
17.975540
17.971999
17.973134
];
launch_16 = [
17.971861
17.975985
17.971730
17.972947
];
launch_32 = [
17.975947
17.971265
17.971050
17.976700
];
launch_64 = [
17.970149
17.971344
17.971464
17.972419
];
launch_128 = [
17.972242
17.970940
17.974680
17.967891
];
launch_256 = [
17.981876
17.983577
17.981603
17.981124
];
launch_512 = [
17.991370
17.989607
17.988751
17.988883
];
launch_1024 = [
17.990854
17.989348
17.988953
17.992853
];
launch_2048 = [
17.990588
17.991084
17.994269
17.990597
];
launch_4096 = [
18.029532
18.030721
18.035223
18.030602
];
launch_8192 = [
18.966673
18.969714
18.981546
18.953661
];
launch_16384 = [
19.841270
19.853439
19.820932
19.868664
];

gemm_kernel = [
    0
    mean(launch_1)
    mean(launch_2)
    mean(launch_4)
    mean(launch_8)
    mean(launch_16)
    mean(launch_32)
    mean(launch_64)
    mean(launch_128)
    mean(launch_256)
    mean(launch_512)
    mean(launch_1024)
    mean(launch_2048)
    mean(launch_4096)
    mean(launch_8192)
    mean(launch_16384)
];
